Training Directional Locomotion for Quadrupedal Low-Cost Robotic Systems via Deep Reinforcement Learning

In this work we present Deep Reinforcement Learning (DRL) training of directional locomotion for low-cost quadrupedal robots in the real world. In particular, we exploit randomization of heading that the robot must follow to foster exploration of action-state transitions most useful for learning both forward locomotion as well as course adjustments. Changing the heading in episode resets to current yaw plus a random value drawn from a normal distribution yields policies able to follow complex trajectories involving frequent turns in both directions as well as long straight-line stretches. By repeatedly changing the heading, this method keeps the robot moving within the training platform and thus reduces human involvement and need for manual resets during the training. Real world experiments on a custom-built, low-cost quadruped demonstrate the efficacy of our method with the robot successfully navigating all validation tests. When trained with other approaches, the robot only succeeds in forward locomotion test and fails when turning is required.

==> charts/generate_charts.py <==
import seaborn as sns
import pandas as pd
import matplotlib # if abbreviating this, use "as mpl"
import matplotlib.pyplot as plt
from sqlalchemy import create_engine

sns.set_theme(style="whitegrid")

engine = create_engine('postgresql://bohm:tazkeheslo1234@nl2-vpn:5432/phd_acra22')

# Just a single chart
sql = "select rank() over (partition by run_id order by e.id ASC) AS rank, e.episode_no, e.reward, CASE WHEN seed = 300 THEN 'Normal Dist Resets' WHEN seed = 310 THEN 'Uniform Dist Resets' WHEN seed = 1100 THEN 'Zero Resets' END AS training_type FROM episodes e LEFT JOIN runs r ON e.run_id = r.id WHERE r.batch_id = 28 and episode_no > 400 order by training_type, episode_no"
data = pd.read_sql_query(sql, engine)

g1 = sns.relplot(x="episode_no", y="reward", kind="line", ci="sd", hue="training_type", data=data)
g1.fig.suptitle(f"Heading resets experiments")
# g1._legend.remove()

# plt.ylim(-110, 170)

figure1 = plt.gcf()
figure1.set_size_inches(6, 3)

plt.savefig(f'data/heading_resets.svg')
plt.clf()




